Critical behavior of isotropic systems with strong dipole-dipole interaction: three-loop study

We analyze the critical behavior of isotropic systems with dipole-dipole interaction by renormalization-group methods in fixed space-time dimensions. Working in three-dimensional theory we analytically find three-loop expressions for critical exponents in the limit of dominating dipole-dipole forces. Resummation of the series obtained provides numerical values close to $O(3)$-theory predictions, justifying the applicability of such a simplified model to systems with strong dipole-dipole interaction.

==> anc/README <==
Results for individual diagrams contributions to inverse renormalization constants.


- Used functions

     alpha = ArcSin[1/3]
     Cl2[phi] = Im[PolyLog[2, Exp[I phi]]]
     arccos[x] = ArcCos[x]
     Li2[x] = PolyLog[2,x]

- Example application

     To get Z1^-1 for SSM model we can use:

     Total[Get["Z1invSSM"]]

==> anc/Z1invSDM <==
{
        1,

        (34*W)/5,
        
        (492*W^2)/25,
        
        (-4*W^2*(-403 + 24*Log[3]))/45,
        
        (70664*W^3)/1125,
        
        (-8*W^3*(-7771 + 168*Log[3]))/675, 
        
        (68*W^3*(4337 + 40208*Log[2] - 29361*Log[3]))/1575,
        
        (W^3*(-1471408 + 113190*Pi^2 - 104580*Li2[1/3] - 9058352*Log[2] +
              6623724*Log[3] + 91665*Log[3]^2))/4725, 
        
        -1/302400*(W^3*(-44999056 + 14660835*Pi^2 - 188643420*Li2[1/3] -
                        393717840*Log[2] + 248267376*Log[3] - 40822740*Log[3]^2)), 
        
        (-8*W^3*(44913784 + 465443952*Log[2] - 342235935*Log[3]))/2027025,
        
        -1/10800*(W^3*(-384784 + 345315*Pi^2 - 4453020*Li2[1/3] - 5067600*Log[2] + 
                       2426544*Log[3] - 907740*Log[3]^2)), 
        
        (W^3*(-18352 + 59825*Pi^2 + 8220*Sqrt[2]*Pi^2 + 12330*Sqrt[2]*arccos[3]^2 -
              2580*Sqrt[2]*Cl2[2*alpha] + 2580*Sqrt[2]*Cl2[4*alpha] - 
              1137540*Li2[1/3] - 49320*Sqrt[2]*Li2[3 - 2*Sqrt[2]] + 720880*Log[2] - 
              431568*Log[3] + 474240*Log[2]*Log[3] - 485880*Log[3]^2))/450
}


==> anc/Z1invSSM <==
{
        1,

        (8 + n)*W,
        
        (20 + 6*n + n^2)*W^2,

        (8*(22 + 5*n)*W^2)/3,
        
        (48 + 24*n + 8*n^2 + n^3)*W^3,

        (8*(56 + 22*n + 3*n^2)*W^3)/3,
        
        -((2 + n)*(8 + n)*W^3*(-1 + 8*Log[2] - 4*Log[3])),
        
        (64*(60 + 20*n + n^2)*W^3*(2*Log[2] - Log[3]))/3,
        
        (-4*(56 + 22*n + 3*n^2)*W^3*(Pi^2 - 24*Li2[1/3] + 32*Log[2] - 16*Log[3] - 6*Log[3]^2))/3,

        (56 + 22*n + 3*n^2)*W^3,
        
        (-4*(60 + 20*n + n^2)*W^3*(Pi^2 - 24*Li2[1/3] + 32*Log[2] - 16*Log[3] - 6*Log[3]^2))/3,
        
        -32*Sqrt[2]*(22 + 5*n)*W^3*(Cl2[2*alpha] - Cl2[4*alpha])
}


==> anc/Z3invSDM <==
{
        1,

        (2*W^2*(-181 + 792*Log[2] - 315*Log[3]))/135,

        -1/21600*(W^3*(464880 + 503595*Pi^2 - 8843580*Li2[1/3] + 11281712*Log[2] - 7154576*Log[3] - 1833300*Log[3]^2))
}


==> anc/Z3invSSM <==
{
        1,

        (4*(2 + n)*W^2)/27,

        (-4*(2 + n)*(8 + n)*W^3*(8 + 3*Pi^2 - 72*Li2[1/3] + 64*Log[2] - 32*Log[3] - 18*Log[3]^2))/27
}


==> anc/Z4invSDM <==
{
        1,

        (10*W)/3,

        (100*W^2)/9,

        (22*W^2)/3,

        (1000*W^3)/27,

        (220*W^3)/9,
         
        (4*W^3*(4337 + 40208*Log[2] - 29361*Log[3]))/189,
         
        (W^3*(-358480 + 29855*Pi^2 - 44940*Li2[1/3] - 1416848*Log[2] + 1106384*Log[3] + 18060*Log[3]^2))/5040,
         
        -1/40320*(W^3*(-1191472 + 383985*Pi^2 - 4988340*Li2[1/3] - 10375280*Log[2] + 6568912*Log[3] - 1081500*Log[3]^2)),
        
        (-8*W^3*(536 + 7280*Log[2] - 5211*Log[3]))/63
}


==> anc/Z4invSSM <==
{
        1,
        
        (2 + n)*W,
        
        (2 + n)^2*W^2,
        
        4*(2 + n)*W^2,
        
        (2 + n)^3*W^3,
        
        4*(2 + n)^2*W^3,
        
        -((2 + n)^2*W^3*(-1 + 8*Log[2] - 4*Log[3])),
        
        (32*(2 + n)*(8 + n)*W^3*(2*Log[2] - Log[3]))/3,
        
        (-2*(2 + n)*(8 + n)*W^3*(Pi^2 - 24*Li2[1/3] + 32*Log[2] - 16*Log[3] - 6*Log[3]^2))/3,

        3*(2 + n)^2*W^3
}

